Pruned Lightweight Encoders for Computer Vision

Latency-critical computer vision systems, such as autonomous driving or drone control, require fast image or video compression when offloading neural network inference to a remote computer. To ensure low latency on a near-sensor edge device, we propose the use of lightweight encoders with constant bitrate and pruned encoding configurations, namely, ASTC and JPEG XS. Pruning introduces significant distortion which we show can be recovered by retraining the neural network with compressed data after decompression. Such an approach does not modify the network architecture or require coding format modifications. By retraining with compressed datasets, we reduced the classification accuracy and segmentation mean intersection over union (mIoU) degradation due to ASTC compression to 4.9-5.0 percentage points (pp) and 4.4-4.0 pp, respectively. With the same method, the mIoU lost due to JPEG XS compression at the main profile was restored to 2.7-2.3 pp. In terms of encoding speed, our ASTC encoder implementation is 2.3x faster than JPEG. Even though the JPEG XS reference encoder requires optimizations to reach low latency, we showed that disabling significance flag coding saves 22-23% of encoding time at the cost of 0.4-0.3 mIoU after retraining.

==> combine_imgs.py <==
#!/usr/bin/env python3

from pathlib import Path

import sys

import numpy as np
import matplotlib.font_manager

from PIL import Image, ImageDraw, ImageFont, ImageEnhance

GT_DIR    = "images/gt"
IMG_DIR   = "images/raw"
INFER_DIR = "images"

# key : ( compression (eval), compression (train) )
DIRS = {
    ("jxs_p3",   "small") : INFER_DIR + "/small/jxs_p3",
    ("jxs_nosf_p3", "small") : INFER_DIR + "/small/jxs_nosf_p3",
    ("jxs_p5",   "small") : INFER_DIR + "/small/jxs_p5",
    ("jxs_nosf_p5", "small") : INFER_DIR + "/small/jxs_nosf_p5",
    ("astc_8x8",     "small") : INFER_DIR + "/small/astc_u8_8x8",
    ("astc_12x12",   "small") : INFER_DIR + "/small/astc_u8_12x12",
}

def get_imgs_with_largest_mse(ref_dir, tgt_dir):
    viz_glob = "*.viz.png"

    if not tgt_dir.exists():
        print("ERROR: Not a directory:", tgt_dir)
        sys.exit(1)

    if not tgt_dir.exists():
        print("ERROR: Not a directory:", tgt_dir)
        sys.exit(1)

    # list of tuples (ref_img, tgt_img, mse)
    mse_list = []

    for ref, tgt in zip(sorted(ref_dir.glob(viz_glob)), sorted(tgt_dir.glob(viz_glob))):
        if ref.stem != tgt.stem:
            print(ref.stem)
            print(tgt.stem)
            print('')
        ref_img = Image.open(ref)
        tgt_img = Image.open(tgt)

        mse = np.mean(np.square(np.array(ref_img) - np.array(tgt_img)))
        mse_list.append( (ref.name, mse) )

    mse_list.sort(key=lambda t: t[1], reverse=True)
    return mse_list

if __name__ == "__main__":
    #  ref_dir = Path(DIRS[("bc1", "bc1")])
    #  tgt_dir = Path(DIRS[("bc1", "none")])
    #  img_mses = get_imgs_with_largest_mse(ref_dir, tgt_dir)

    #  for (img, mse) in img_mses[:20]:
    #      print(img, mse)
    #  sys.exit(0)
    # 'lindau_000045_000019_gtFine_labelTrainIds.viz.png'
    # 'lindau_000014_000019_gtFine_labelTrainIds.viz.png'
    # 'lindau_000009_000019_gtFine_labelTrainIds.viz.png'
    # 'frankfurt_000001_035144_gtFine_labelTrainIds.viz.png'

    ref_bases = [
        'lindau_000009_000019_leftImg8bit.png',
        'dusseldorf_000172_000019_leftImg8bit.png',
    ]
        #  'dusseldorf_000172_000019_leftImg8bit.png',
        #  'erfurt_000029_000019_leftImg8bit.png',
        #  'erfurt_000029_000019_leftImg8bit.png',

    crop_coords = [
        (545, 394),
        (520, 190),
        #  (965, 350),
    ]
        #  (418, 232),
        #  (1370, 200),
        #  (1030, 290),

    crop_sizes = [
        150,
        580,
    ]
        #  404,
        #  530,
        #  100,

    versions = [
        ('astc_12x12', 'small'),
        ('jxs_nosf_p3', 'small'),
        ('jxs_nosf_p5', 'small'),
    ]

    size = 128
    w = size*(2 + len(versions))
    h = size*len(ref_bases)
    canvas_size = (w, h)
    font = ImageFont.truetype('DejaVuSerif.ttf', 17)
    canvas = Image.new('RGB', canvas_size)

    for i, (ref_base, (crop_ox, crop_oy), crop_d) in enumerate(zip(ref_bases, crop_coords, crop_sizes)):
        ref_parts = ref_base.split('_')
        city = ref_parts[0]

        #  crop_ox, crop_oy = (480, 75)
        crop_coords = (crop_ox, crop_oy, crop_ox+crop_d, crop_oy+crop_d)
        y_off = i * size

        # Find fonts:
        # fonts = matplotlib.font_manager.findSystemFonts(fontpaths=None, fontext='ttf')

        #  img = Path(IMG_DIR) / 'train' / city / ('_'.join(ref_parts[:-2]) + '_leftImg8bit.png')
        #  img = Path(IMG_DIR) / 'train' / city / ref_base
        raw_img = Path(IMG_DIR) / ref_base
        print('orig:  ', raw_img)
        print('exists:',raw_img.exists())
        raw_crop = Image.open(raw_img).crop(crop_coords).resize((size, size), resample=Image.BICUBIC)
        raw_crop = ImageEnhance.Brightness(raw_crop).enhance(1.5)
        text = 'original'
        text_w = font.getsize(text)[0]
        text_draw = ImageDraw.Draw(raw_crop)
        text_draw.text((size-text_w-10, size-22), text, fill=(255, 255, 255), font=font)

        gt_img = Path(GT_DIR) / ('_'.join(ref_parts[:-1]) + '_gtFine_color.png')
        print('gt:    ', gt_img)
        print('exists:', gt_img.exists())
        gt_crop = Image.open(gt_img).crop(crop_coords).resize((size, size), resample=Image.BICUBIC)
        text = 'ground truth'
        text_w = font.getsize(text)[0]
        text_draw = ImageDraw.Draw(gt_crop)
        text_draw.text((size-text_w-10, size-22), text, fill=(255, 255, 255), font=font)

        canvas.paste(raw_crop, (0, i*size))
        canvas.paste(gt_crop, (size, i*size))

        for j, version in enumerate(versions):
            img = Path(DIRS[version]) / ('colorized_' + ref_base)
            print('img_path:', img)
            print('exists:', img.exists())
            img_crop = Image.open(img).crop(crop_coords).resize((size, size), resample=Image.BICUBIC)
            text = version[0]
            text_w = font.getsize(text)[0]
            text_draw = ImageDraw.Draw(img_crop)
            text_draw.text((size-text_w-10, size-22), text, fill=(255, 255, 255), font=font)
            canvas.paste(img_crop, ((j+2)*size, i*size))

    line_col = (192, 192, 192)
    line_draw = ImageDraw.Draw(canvas)
    # vertical
    line_draw.line((1.5,0, 1.5,h), fill=line_col, width=3)
    for i in range(1, w):
        line_draw.line((i*size,0, i*size,h), fill=line_col, width=3)
    line_draw.line((w*size-1.5,0, w*size-1.5,h), fill=line_col, width=3)
    # horizontal
    line_draw.line((0,1.5, w*size,1.5), fill=line_col, width=3)
    line_draw.line((0,size, w*size,size), fill=line_col, width=3)
    line_draw.line((0,2*size-1.5, w*size,2*size-1.5), fill=line_col, width=3)
    canvas.show()

    print("saving")
    canvas.save("figures/png/retrain_comp.png")

